A physics-based reduced order model for urban air pollution prediction

This article presents an innovative approach for developing an efficient reduced-order model to study the dispersion of urban air pollutants. The need for real-time air quality monitoring has become increasingly important, given the rise in pollutant emissions due to urbanization and its adverse effects on human health. The proposed methodology involves solving the linear advection-diffusion problem, where the solution of the Reynolds-averaged Navier-Stokes equations gives the convective field. At the same time, the source term consists of an empirical time series. However, the computational requirements of this approach, including microscale spatial resolution, repeated evaluation, and low time scale, necessitate the use of high-performance computing facilities, which can be a bottleneck for real-time monitoring. To address this challenge, a problem-specific methodology was developed that leverages a data-driven approach based on Proper Orthogonal Decomposition with regression (POD-R) coupled with Galerkin projection (POD-G) endorsed with the discrete empirical interpolation method (DEIM). The proposed method employs a feedforward neural network to non-intrusively retrieve the reduced-order convective operator required for online evaluation. The numerical framework was validated on synthetic emissions and real wind measurements. The results demonstrate that the proposed approach significantly reduces the computational burden of the traditional approach and is suitable for real-time air quality monitoring. Overall, the study advances the field of reduced order modeling and highlights the potential of data-driven approaches in environmental modeling and large-scale simulations.

==> Images/plot_local_error.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import pylab
from statistics import mean
import os.path


errL2Trec=np.array([
[0.004545372511],
[0.005758589687],
[0.009840176168],
[0.007053165975],
[0.006508977926],
[0.0112471245],
[0.009591054754],
[0.01095435669],
[0.006687332815],
[0.005723719363],
[0.004545372511],
[0.005758589687],
[0.009840176168],
[0.007053165975],
[0.006508977926],
[0.0112471245],
[0.009591054754],
[0.01095435669],
[0.006687332815],
[0.005723719363],
[0.007718631929],
[0.009319295671],
[0.005165209774],
[0.004912548694],
[0.004816903811],
[0.004941538199],
[0.007939000497],
[0.005765422548],
[0.005266132592],
[0.008157995208],
[0.00696676162],
[0.004347595833],
[0.005264544344],
[0.009217904236],
[0.006339843988],
[0.006393322943],
[0.01223363046],
[0.01058921513],
[0.01196707044],
[0.008084755534],
[0.006519596882],
[0.008808021702],
[0.008672752212],
[0.005459587518],
[0.004911203406],
[0.005577397244],
[0.005039488482],
[0.007558149221],
[0.006223549099],
[0.005816980769],
[0.008224911383],
[0.01222059886],
[0.008499998493],
[0.01074182815],
[0.008484220613],
[0.008226160802],
[0.01039880194],
[0.006143564582],
[0.004721639125],
[0.004847351494],
[0.006918597044],
[0.006870261803],
[0.00893862603],
[0.007923304952],
[0.006744341877],
[0.007824812013],
[0.006503509755],
[0.00504094552],
[0.007166156888],
[0.007719027181],
[0.005538637842],
[0.005546653389],
[0.005839398543],
[0.005462967781],
[0.008864810815],
[0.007480846988],
[0.006906514953],
[0.007660582263],
[0.006880725636],
[0.005320407564],
[0.006785070901],
[0.006428468151],
[0.00647448048],
[0.007498644687],
[0.005193469981],
[0.003490610036],
[0.005162013834],
[0.007906598273],
[0.004972437967],
[0.006537324168],
[0.005258052795],
[0.005220884985],
[0.006599206306],
[0.008894369931],
[0.009024744579],
[0.01304929456],
[0.01297937316],
[0.009343601273],
[0.01019197653],
[0.006643178176],
[0.007099449997],
[0.01019742206],
[0.00647836636],
[0.0060810043],
[0.008459950569],
[0.009718196209],
[0.007261448386],
[0.007312089934],
[0.008262274167],
[0.004607552011],
[0.004658244136],
[0.004860189962],
[0.004199970584],
[0.004913162784],
[0.007008537628],
[0.007609025796],
[0.01281046314],
[0.01541495298],
[0.009394145598],
[0.008929926968],
[0.01310741447],
[0.01087871054],
[0.01126242096],
[0.01232432698],
[0.008377312738],
[0.01011568774],
[0.01281022501],
[0.006853711393],
[0.00708814842],
[0.008136586124],
[0.006376425474],
[0.00898241683],
[0.008237538815],
[0.006483130475],
[0.007996926015],
[0.005696847351],
[0.005521616841],
[0.007722658724],
[0.00622989548],
[0.005060777849],
[0.005693159075],
[0.005148300396],
[0.004826316365],
[0.008616038962],
[0.006930221636],
[0.005965485039],
[0.008607643939],
[0.00525925251],
[0.006406669489],
[0.01057017585],
[0.00805742073],
[0.005528132034],
[0.006908396131],
[0.007107593213],
[0.005400531064],
[0.00722314548],
[0.007561375308],
[0.004957616289],
[0.005069785337],
[0.00558435362],
[0.006057524936],
[0.008944334774],
[0.009723966648],
[0.006958204404],
[0.007257953279],
[0.006025687696],
[0.006719881354],
[0.008402213527],
[0.009046923711],
[0.006811840794],
[0.008152772969],
[0.007258786678],
[0.006041442095],
[0.00910095643],
[0.006904193799],
[0.006095836725],
[0.009980680617],
[0.01053139801],
[0.007546320275],
[0.008607720284],
[0.01008009211],
[0.008532186505],
[0.01107617383],
[0.008902785456],
[0.005525456168],
[0.006057314422],
[0.006927198902],
[0.005031392529],
[0.006504799726],
[0.007108318083],
[0.005139212081],
[0.005532994978],
[0.004931274524],
[0.004674771361],
[0.006229820892],
[0.006061048509],
[0.005909254091],
[0.008150677121],
[0.01094681805],
[0.007231908531],
[0.007626026789],
[0.01252221782],
[0.0114807455],
[0.0150428089],
[0.01194352025],
[0.01178274129],
[0.01609436204],
[0.01007485291],
[0.01121840066],
[0.01925354662],
[0.012485753],
[0.006396899617],
[0.01148316554],
[0.008528764841],
[0.006008478818],
[0.007967603352],
[0.007804642603],
[0.01012535902],
[0.01466625646],
[0.01579908776],
[0.01519813148],
[0.01862013855],
[0.01528940898],
[0.01263664787],
[0.01278963874],
[0.01083927401],
[0.01283336797],
[0.01590371651],
[0.01324401344],
[0.00937852197],
[0.01096407559],
[0.01638221462],
[0.01387229254],
[0.01415797496],
[0.0145104709],
[0.01373969219],
[0.0179665977],
[0.01187227657],
[0.009986528385],
[0.01566489719],
[0.01299611889],
[0.01194134967],
[0.01366962682],
[0.01330640796],
[0.01375348649],
[0.01550531128],
[0.01112696678],
[0.01033056887],
[0.01216618843],
[0.01210512033],
[0.01147547478],
[0.01528856764],
[0.01322351318],
[0.01196128622],
[0.0138088155],
[0.00664612625],
[0.007305533794],
[0.01333920366],
[0.01800077308],
[0.02061821568],
[0.02585731331],
[0.01467140467],
[0.01136632699],
[0.01320339605],
[0.0127346884],
[0.01357567785],
[0.01755070521],
[0.01503146373],
[0.01423725098],
[0.01521175121],
[0.009785057044],
[0.009708467525],
[0.01581969384],
[0.0140501705],
[0.01362735294],
[0.01952429247],
[0.01870085485],
[0.01366079568],
[0.01328436271],
[0.009120522543],
[0.007700828561],
[0.007583151505],
[0.009303883587],
[0.01430943272],
[0.02366516414],
[0.01410322489],
[0.01006179121],
[0.008903343246],
[0.01581114437],
[0.01416056492],
[0.01583358325],
[0.01418075707],
[0.01276265159],
[0.01667204468],
[0.0132458192],
[0.01375590126],
[0.01763198722],
[0.01630723639],
[0.01519367089],
[0.01727223951],
[0.01487431428],
[0.01859037002],
[0.0268594922],
[0.0311729955],
[0.02643453371],
[0.02641796245],
[0.01491650886],
[0.01363482377],
[0.02389516022],
[0.01922648983],
[0.01024216244],
[0.01192795463],
[0.01317720303],
[0.01502756439],
[0.0227243269],
[0.01623919656],
[0.01603672087],
[0.01844649873],
[0.01589099745],
[0.01620275054],
[0.02617772971],
[0.02078573786],
[0.0132178435],
[0.0158559198],
[0.01686653198],
[0.01752723006],
[0.02050716126],
[0.01115040592],
[0.009806749471],
[0.01626919049],
[0.01068264605],
[0.01190715623],
[0.01643413499],
[0.01501238615],
[0.01335973309],
[0.01824362908],
[0.01280999598],
[0.0101237257],
[0.01267810056],
[0.01251995645],
[0.01118660929],
[0.0127539588],
[0.01002786422],
[0.01311146844],
[0.02177738537],
[0.01556443973],
[0.01356726446],
[0.01480914745],
[0.01252177333],
[0.01218566739],
[0.01604500274],
[0.01501607962],
[0.009916064181],
[0.01085902758],
[0.01653774064],
[0.01676174009],
[0.02064982072],
[0.01576891914],
[0.01262063024],
[0.01272071096],
[0.008853530845],
[0.01595336593],
[0.02443067987],
[0.02395125218],
[0.01560945561],
[0.01227598544],
[0.006535774412],
[0.009555822905],
[0.01629645796],
[0.01112770309],
[0.01152851649],
[0.01520491624],
[0.01056760078],
[0.01348032698],
[0.02411030769],
[0.01800827784],
[0.01502405313],
[0.01965194685],
[0.014771858],
[0.01059832106],
[0.01257758433],
[0.009699011813],
[0.01296980844],
[0.01808682177],
[0.01282039709],
[0.01174341632],
[0.01350546821],
[0.01267436339],
[0.01268222809],
[0.01777848983],
[0.01389339565],
[0.01096077817],
[0.01132973586],
[0.009292057411],
[0.0108560118],
[0.01649582088],
[0.009032543899],
[0.008496820137],
[0.01444638573],
[0.01259809969],
[0.01277593413],
[0.01843941604],
[0.01733175025],
[0.0146929712],
[0.01749595517],
[0.01488107059],
[0.01678549355],
[0.02212948503],
[0.01745923091],
[0.01451347319],
[0.01654017777],
[0.007873828118],
[0.008244864443],
[0.01349559524],
[0.01204520821],
[0.01201252538],
[0.01511151879],
[0.008544247575],
[0.008027180716],
[0.0140465744],
[0.0142859626],
[0.0148723578],
[0.01870902626],
[0.01199811987],
[0.01198718161],
[0.013689714],
[0.01812371681],
[0.01348857311],
[0.0164971838],
[0.01760403694],
[0.01566580123],
[0.01840486582],
[0.0156636159],
[0.01220084665],
[0.0202912432],
[0.02140691214],
[0.01634764905],
[0.01641982558],
[0.01312452199],
[0.00981901827],
[0.008818572962],
[0.00665078845],
[0.009704288788],
[0.01750526104],
[0.01407941808],
[0.01088976852],
[0.01623913465],
[0.009448905499],
[0.009933204216],
[0.01520613727],
[0.01901455833],
[0.01562162453],
[0.01546066997],
[0.009274024983],
[0.009399142265],
[0.01467518105],
[0.01082535961],
[0.01131931309],
[0.01443583243],
[0.01272692736],
[0.009040122739],
[0.01032384025],
[0.00973580399],
[0.009203000595],
[0.01126153399],
[0.01260790755],
[0.01407735011],
[0.02030532694],
[0.01594684303],
[0.014086082],
[0.01420694635],
[0.009990531331],
[0.01032227345],
[0.01394151587],
[0.01091343323],
[0.01117660385],
[0.01443092891],
[0.01410993042],
[0.01088999584],
[0.01235642634],
[0.008856275627],
[0.006852550943],
[0.00978718974],
[0.01367800046],
[0.01782373074],
[0.02520825925],
[0.0166650848],
[0.01023784618],
[0.01194166634],
[0.01262264707],
[0.01277934275],
[0.01828334078],
[0.01393080698],
[0.01256146874],
[0.0158223134],
[0.01234959948],
[0.01549521676],
[0.02156545804],
[0.0186030709],
[0.02141261154],
[0.03437893878],
[0.02625739571],
[0.01989053363],
[0.01818752127],
[0.01333010261],
[0.0114313159],
[0.01401294074],
[0.01281563901],
[0.01491045526],
[0.02150185856],
[0.02264050224],
[0.01581111912],
[0.01637532138],
[0.01428892696],
[0.01449178999],
[0.01707063007],
[0.01310480791],
[0.01463169723],
[0.02684168709],
[0.0195546455],
[0.01514638043],
[0.01788050881],
[0.01215093176],
[0.01303808467],
[0.01734108828],
[0.01319302298],
[0.01482378781],
[0.02210067847],
[0.01917797088],
[0.01570331207],
[0.01873557049],
[0.01969031111],
[0.02256019904],
[0.02725756723],
[0.02119234005],
[0.01271723269],
[0.01505624627],
[0.01535402205],
[0.01200746813],
[0.01448600631],
[0.01498177287],
[0.0139048783],
[0.01503682895],
[0.01613479554],
[0.01408440885],
[0.01552888414],
[0.01089149509],
[0.01289114319],
[0.01769158673],
[0.01580289059],
[0.01420915967],
[0.01453545339],
[0.01262269528],
[0.01299519902],
[0.01765471356],
[0.01180894219],
[0.01042369609],
[0.01290197127],
[0.01600932337],
[0.01841405745],
[0.02631745979],
[0.01116087913],
[0.01157433727],
[0.01604066151],
[0.008603580676],
[0.008896016456],
[0.01242725993],
[0.01196800759],
[0.01120570871],
[0.01338213372],
[0.01204903475],
[0.01026697732],
[0.01097593362],
[0.01305952365],
[0.01630885156],
[0.02307784605],
[0.02537716866],
[0.01757837748],
[0.01795481038],
[0.01349746829],
[0.009573326214],
[0.01548370021],
[0.02716730393],
[0.02179857135],
[0.021472418],
[0.01237442482],
[0.01159262012],
[0.01407753367],
[0.01280219566],
[0.01435769056],
[0.02165962124],
[0.02103996533],
[0.02039003771],
[0.02585551624],
[0.01842202508],
[0.01245941881],
[0.016018208],
[0.01473011035],
[0.01528802591],
[0.01875464041],
[0.01385381774],
[0.01291980124],
[0.02023320691],
[0.0159896497],
[0.01379518994],
[0.01569836315],
[0.01531109701],
[0.01672125971],
[0.02415381529],
[0.0177366351],
[0.01361628007],
[0.01584936979],
[0.009739543167],
[0.008328234653],
[0.01024998847],
[0.009657418465],
[0.01441901074],
[0.02466899391],
[0.01642864077],
[0.0105791852],
[0.01391413841],
[0.01402858452],
[0.01545822983],
[0.01947319585],
[0.01436004441],
[0.01037586111],
[0.01206396026],
[0.01375494398],
[0.01098247936],
[0.01349156458],
[0.01541586215],
[0.01221906238],
[0.01359011004],
[0.01020530948],
[0.01052582444],
[0.01354700101],
[0.01181842606],
[0.01295303163],
[0.01861337986],
[0.01508321858],
[0.01242734797],
[0.01526045212],
[0.0134584685],
[0.01569470024],
[0.02122119588],
[0.01497106376],
[0.01190838378],
[0.01646855995],
[0.01483802844],
[0.01354044125],
[0.01727195854],
[0.01186498815],
[0.008675939125],
[0.01516236301],
[0.01332743394],
[0.01079921646],
[0.01440200937],
[0.01359683829],
[0.01421957775],
[0.01812423446],
[0.01532827996],
[0.01035229849],
[0.01108204557],
[0.0110578931],
[0.01232115647],
[0.01724580348],
[0.01415695442],
[0.01431816746],
[0.01832398846],
[0.02029816412],
[0.02145005925],
[0.02791496021],
[0.01616427297],
[0.01392174331],
[0.01543646399],
[0.01166330794],
[0.01167796708],
[0.01455117111],
[0.01635886076],
[0.01002813688],
[0.01078022435],
[0.01355013659],
[0.01324758537],
[0.01639995596],
[0.01319708447],
[0.01408060084],
[0.01691188123],
[0.01658357296],
[0.01592271127],
[0.01857717164],
[0.009938119907],
[0.01043993571],
[0.01618252986],
[0.01281485255],
[0.01011864705],
[0.01232550917],
[0.01352377197],
[0.01656290708],
[0.02165581972],
[0.02020238708],
[0.0132588119],
[0.01246507628],
[0.008521949626],
[0.01150863211],
[0.01897696914],
[0.0136581216],
[0.009452428348],
[0.008336728648],
[0.01040856113],
[0.01172905812],
[0.01644074697],
[0.01117939888],
[0.01269806905],
[0.01671858238],
[0.0196207545],
[0.01557315317],
[0.01456404308],
[0.01329978428],
[0.0177699524],
[0.03035140329],
[0.01209680413],
[0.01315544818],
[0.0219258489],
[0.01395741395],
[0.01235696101],
[0.01339454285],
[0.01292835874],
[0.01081017035],
[0.01216922127],
[0.01168145432],
[0.01111734507],
[0.01667057341],
[0.01517212245],
[0.01516407661],
[0.01870005764],
[0.0153401776],
[0.01418193792],
[0.01856364389],
[0.01148815092],
[0.01297840752],
[0.01670265009],
[0.01827005503],
[0.0175232742],
[0.01994723003],
[0.01834814628],
[0.01605364897],
[0.01878286477],
[0.009554919155],
[0.01034874975],
[0.01440046811],
[0.008699058828],
[0.007567525596],
[0.0114308866],
[0.008890020668],
[0.01061707151],
[0.01931590572],
[0.01107462955],
[0.007552755094],
[0.007173746102],
[0.007143833638],
[0.01035472357],
[0.01622665],
[0.01344652475],
[0.01477544348],
[0.01983366872],
[0.01293679871],
[0.01226739301],
[0.01736214614],
[0.00825415532],
[0.01037442718],
[0.01973322691],
[0.01380217355],
[0.006619054266],
[0.01687025127],
[0.02035175276],
[0.01615939149],
[0.01530536815],
[0.01021063552],
[0.008381492479],
[0.008714387332],
[0.01001160077],
[0.008829957368],
[0.01111091288],
[0.01114932886],
[0.01295891007],
[0.01708063769],
[0.01469800658],
[0.01547355727],
[0.01952749533],
[0.0138123197],
[0.01085614918],
[0.01112731724],
[0.01327165392],
[0.01168755279],
[0.01337019455],
[0.0114155187],
[0.008268040544],
[0.009302860324],
[0.01526791963],
[0.01137375219]])

errL2S=np.array([
[0.004247358428],
[0.004247317041],
[0.004247345549],
[0.00335266835],
[0.003199451021],
[0.003974667279],
[0.003868314706],
[0.00494239861],
[0.006411340001],
[0.003227824915],
[0.001863646424],
[0.004007335268],
[0.001872374591],
[0.0007766993782],
[0.002516610986],
[0.001898944987],
[0.003837410671],
[0.006677368441],
[0.003433690147],
[0.001382829243],
[0.001880946567],
[0.001284679289],
[0.00207283547],
[0.003575406736],
[0.001347173787],
[0.001837775513],
[0.004554454009],
[0.002415848548],
[0.001693074262],
[0.00306890808],
[0.002078590361],
[0.002677516166],
[0.004295681537],
[0.003425530861],
[0.004795036987],
[0.006953410846],
[0.005497849566],
[0.003630110011],
[0.002154633389],
[0.001437412683],
[0.002312173763],
[0.003576987166],
[0.002298508515],
[0.001462971593],
[0.001408614996],
[0.001177152288],
[0.001143455184],
[0.001506511957],
[0.002100797292],
[0.004152358642],
[0.006421789701],
[0.004582231941],
[0.004129866503],
[0.006175279549],
[0.002972792576],
[0.001922647748],
[0.003304655866],
[0.002326285376],
[0.003086344694],
[0.004378307682],
[0.002136085621],
[0.002801493593],
[0.006641068877],
[0.004995599598],
[0.003471464625],
[0.002507559221],
[0.002166013957],
[0.002424547211],
[0.003153807996],
[0.001495253908],
[0.001131109046],
[0.001946095809],
[0.001389011604],
[0.002045112225],
[0.004107172409],
[0.002234903022],
[0.001766784234],
[0.00312803066],
[0.001672400108],
[0.001217053985],
[0.002407665513],
[0.00324482444],
[0.004392687476],
[0.005428625919],
[0.002164475657],
[0.002500160544],
[0.007145598048],
[0.005116700627],
[0.00426142205],
[0.005452749997],
[0.001795089572],
[0.00216369926],
[0.005445382461],
[0.002954057988],
[0.001651720471],
[0.005673183835],
[0.00213676812],
[0.003406917337],
[0.006028486549],
[0.003991362919],
[0.002725734212],
[0.003627081516],
[0.002150019242],
[0.001078408413],
[0.001280886716],
[0.001268726839],
[0.002247634549],
[0.003194983389],
[0.002155906912],
[0.00156403165],
[0.001976726633],
[0.0005781591526],
[0.001318028619],
[0.002598358362],
[0.00139381583],
[0.002485450752],
[0.006404169529],
[0.00426241596],
[0.003150038933],
[0.00371306007],
[0.002362207226],
[0.00351161893],
[0.005541801195],
[0.002777776204],
[0.003214147772],
[0.007406539071],
[0.003590677714],
[0.0006119880734],
[0.002618120718],
[0.002985728084],
[0.004689032132],
[0.007344880334],
[0.002509334193],
[0.002098962333],
[0.004433282744],
[0.00253533359],
[0.002731880358],
[0.004949634244],
[0.00305417694],
[0.002369721311],
[0.003821890944],
[0.001412192308],
[0.002874609616],
[0.00612755292],
[0.003257108053],
[0.001748001586],
[0.002993507376],
[0.002229885379],
[0.002265849499],
[0.003152639539],
[0.001148042257],
[0.00333703721],
[0.005988608593],
[0.003730822283],
[0.004698366758],
[0.008850631955],
[0.005177720721],
[0.003968206896],
[0.006536677253],
[0.003981516868],
[0.003075914897],
[0.006132826362],
[0.005602721178],
[0.005742263663],
[0.006150150266],
[0.0032652037],
[0.001368290362],
[0.002906173489],
[0.003804661635],
[0.005154421265],
[0.00679600217],
[0.004024926577],
[0.00238313999],
[0.005132642347],
[0.002883007584],
[0.003412738079],
[0.006227926304],
[0.004676626936],
[0.005184770086],
[0.00711028108],
[0.00440882564],
[0.003991752952],
[0.00582648624],
[0.004049994032],
[0.003829904969],
[0.004949505235],
[0.002907590214],
[0.001188022453],
[0.00306309012],
[0.001390332458],
[0.0006419680068],
[0.001526321124],
[0.001864195229],
[0.003211435911],
[0.004779778347],
[0.002736246307],
[0.001361312368],
[0.00297527894],
[0.001845880539],
[0.004203751881],
[0.006135274986],
[0.02263125337],
[0.04432497147],
[0.06781580431],
[0.04432617259],
[0.02321578418],
[0.03691764031],
[0.03216370959],
[0.07140226584],
[0.115109418],
[0.0690961369],
[0.0330151864],
[0.03761355864],
[0.0219205506],
[0.01114426261],
[0.0194532054],
[0.02084486923],
[0.03778884961],
[0.06200243633],
[0.04030086695],
[0.03892410043],
[0.04757373509],
[0.04304486882],
[0.04271513458],
[0.04860520609],
[0.03081169268],
[0.02401821851],
[0.03393733043],
[0.01832679276],
[0.0244093091],
[0.04295406618],
[0.04182923184],
[0.04235221399],
[0.04462269313],
[0.04109963975],
[0.03858529403],
[0.03851496021],
[0.04137130806],
[0.05521287266],
[0.07397755593],
[0.0483845109],
[0.02898111082],
[0.02414866297],
[0.02168786422],
[0.02539199366],
[0.03246681907],
[0.01618064751],
[0.02327590951],
[0.04081546747],
[0.02832321462],
[0.02297235477],
[0.03930988349],
[0.0165542996],
[0.01062833508],
[0.01937093199],
[0.009506479573],
[0.02072234519],
[0.03922238429],
[0.03628633904],
[0.03558596308],
[0.03951508592],
[0.02765874878],
[0.0225186039],
[0.02787678917],
[0.02431652546],
[0.03813763741],
[0.05798856414],
[0.04177023959],
[0.03169212527],
[0.02907047698],
[0.02835969306],
[0.04247619066],
[0.06562750797],
[0.04660988376],
[0.05736679857],
[0.09501147962],
[0.06199883535],
[0.04334067238],
[0.03345796137],
[0.02315209923],
[0.01436228155],
[0.01236113862],
[0.01261695699],
[0.02419583901],
[0.04251966315],
[0.0297903],
[0.01985306251],
[0.01890196288],
[0.02637065899],
[0.04127768468],
[0.05567886043],
[0.03160412618],
[0.0190371393],
[0.04310726921],
[0.03158506026],
[0.0366542407],
[0.05183771966],
[0.05359502776],
[0.05568286564],
[0.05777737854],
[0.05913536411],
[0.06603055873],
[0.08136973587],
[0.07762866673],
[0.08350216734],
[0.08985414263],
[0.03910594951],
[0.04066495207],
[0.08521226993],
[0.05529370437],
[0.02106339402],
[0.02332079714],
[0.02533021323],
[0.04106825079],
[0.06551057924],
[0.03441240054],
[0.02351078443],
[0.02565929815],
[0.0165713639],
[0.0358543876],
[0.06299420311],
[0.04781154095],
[0.04201498263],
[0.06056501436],
[0.04499664981],
[0.0438564074],
[0.05182283829],
[0.03934659805],
[0.04628266363],
[0.07131756782],
[0.04849749526],
[0.03502682194],
[0.03609147944],
[0.0309128066],
[0.03695809618],
[0.05529830874],
[0.03918427133],
[0.03076933036],
[0.03549661874],
[0.02231188949],
[0.01362510919],
[0.01586447627],
[0.01900411765],
[0.03086132059],
[0.04769514046],
[0.0425558028],
[0.04441762926],
[0.04818331175],
[0.03459143412],
[0.02920564022],
[0.04301530162],
[0.03548711093],
[0.03235656111],
[0.03501759103],
[0.03221785117],
[0.03139088797],
[0.03465620831],
[0.02798847924],
[0.02476140907],
[0.02787542781],
[0.02569971287],
[0.04628753695],
[0.06565994707],
[0.03735422952],
[0.02714580859],
[0.03567612917],
[0.01854232448],
[0.02730551047],
[0.0567354479],
[0.03457668506],
[0.02747190478],
[0.04054176606],
[0.02359155418],
[0.03393941535],
[0.06699966389],
[0.06303874686],
[0.072798495],
[0.1054262367],
[0.05806359265],
[0.02998672305],
[0.02711083933],
[0.02305951444],
[0.02896584812],
[0.04136801017],
[0.02847523885],
[0.02792359764],
[0.04054307422],
[0.03045640604],
[0.03766669998],
[0.05567060106],
[0.02649327413],
[0.02293851893],
[0.03800785328],
[0.02619943937],
[0.0247196959],
[0.03578440458],
[0.02447123858],
[0.03205821946],
[0.05078965764],
[0.03303713095],
[0.03719091957],
[0.05801030814],
[0.04501715209],
[0.04167221086],
[0.04977448833],
[0.04464026039],
[0.04691615312],
[0.06175729713],
[0.04170577279],
[0.02879314142],
[0.0255645251],
[0.01795889776],
[0.01553832057],
[0.02203630727],
[0.01247934001],
[0.01734303669],
[0.02820451763],
[0.02312547161],
[0.02583539962],
[0.03911510282],
[0.02507917211],
[0.01991961772],
[0.0330084206],
[0.0364627579],
[0.04166911519],
[0.04548022827],
[0.03234212693],
[0.02581412101],
[0.05592729752],
[0.06262576328],
[0.06973168025],
[0.0752566724],
[0.05289037591],
[0.04271346354],
[0.06334120324],
[0.04600981621],
[0.03630646311],
[0.03674560207],
[0.02622100327],
[0.02092037981],
[0.02081636221],
[0.009286192497],
[0.01786413405],
[0.03574279849],
[0.02346096631],
[0.01752088286],
[0.03104887605],
[0.03081424214],
[0.04445535064],
[0.06073243263],
[0.03485466414],
[0.0212360296],
[0.02807206906],
[0.01617096241],
[0.0295594819],
[0.05274025509],
[0.02793432742],
[0.03018656546],
[0.05913575569],
[0.04011376943],
[0.02746996663],
[0.02262051226],
[0.01302069503],
[0.01606562768],
[0.0282395837],
[0.01902989989],
[0.01781294486],
[0.03581327652],
[0.02298765186],
[0.02254990142],
[0.03365358069],
[0.03005518233],
[0.0330376622],
[0.04194385649],
[0.03263271049],
[0.02889441655],
[0.03328933304],
[0.02825128794],
[0.03340442809],
[0.04264944974],
[0.02394652602],
[0.0187902453],
[0.0331342932],
[0.04862152194],
[0.07149523954],
[0.09655813066],
[0.03953584846],
[0.0250786099],
[0.0663655197],
[0.0369395528],
[0.01707780076],
[0.05489343579],
[0.02840953168],
[0.02188303957],
[0.04027221657],
[0.03479946303],
[0.04349873157],
[0.0584025596],
[0.04877041707],
[0.05982675056],
[0.09204766747],
[0.06725800558],
[0.04653968278],
[0.0407926988],
[0.02745981302],
[0.02504398509],
[0.03195554156],
[0.03751165575],
[0.04978109929],
[0.06784029944],
[0.06615468523],
[0.06815265898],
[0.07338290637],
[0.03224051626],
[0.03185849442],
[0.04403397996],
[0.04062151102],
[0.03909314216],
[0.04798009517],
[0.02972076078],
[0.01891212156],
[0.01914434551],
[0.02347919983],
[0.04051891777],
[0.05858946598],
[0.03476089895],
[0.03566158456],
[0.05586501418],
[0.04195833805],
[0.03992963223],
[0.05407761288],
[0.05224293197],
[0.0610124935],
[0.07645569224],
[0.0617572255],
[0.05101586275],
[0.04915913261],
[0.03511633675],
[0.02558638439],
[0.03119541228],
[0.02807604091],
[0.04032564002],
[0.0551365272],
[0.04105535613],
[0.05678052255],
[0.08985555207],
[0.06999237823],
[0.05671325568],
[0.05200634978],
[0.04043906823],
[0.03279170782],
[0.03073564482],
[0.02694259001],
[0.03348839755],
[0.05101552614],
[0.04301697056],
[0.03638559185],
[0.03264301637],
[0.03667964517],
[0.04515886468],
[0.05703736641],
[0.01857085838],
[0.03135039797],
[0.04992789111],
[0.03433943346],
[0.03310073659],
[0.05172537796],
[0.04124295719],
[0.03405201056],
[0.03487771353],
[0.02780277023],
[0.03138261547],
[0.04434394039],
[0.0348007934],
[0.03663209151],
[0.05640706358],
[0.03629140391],
[0.03292105723],
[0.03941596369],
[0.03119801647],
[0.02831553863],
[0.04094721511],
[0.03626089606],
[0.03729079321],
[0.04062195338],
[0.0340190027],
[0.03522185986],
[0.04412399135],
[0.0313057357],
[0.02847363281],
[0.04576332398],
[0.05796808546],
[0.08643412673],
[0.1288707094],
[0.06140802947],
[0.0169651161],
[0.03558743142],
[0.0207537487],
[0.02640391745],
[0.04007344117],
[0.02637298824],
[0.03164206929],
[0.05312305895],
[0.04700278749],
[0.04200785814],
[0.03848437687],
[0.03414959511],
[0.04629086137],
[0.06733725176],
[0.04324337988],
[0.01708535723],
[0.02579405302],
[0.01929416913],
[0.01869125201],
[0.02290516094],
[0.03051321031],
[0.04753606888],
[0.07189709608],
[0.03670603404],
[0.02339391077],
[0.04093198627],
[0.03123461249],
[0.03201492758],
[0.03920674169],
[0.01748538768],
[0.01455519348],
[0.02594282428],
[0.03346147358],
[0.05515007139],
[0.08693273813],
[0.05542833028],
[0.03145072493],
[0.02326083452],
[0.02270242529],
[0.02659337237],
[0.03440102775],
[0.01706489091],
[0.0260641833],
[0.04668554027],
[0.02923801294],
[0.02730078272],
[0.04948569251],
[0.04668870948],
[0.05340096859],
[0.06608118628],
[0.0555362716],
[0.04612860632],
[0.04607266924],
[0.04841566843],
[0.05841404543],
[0.06901000336],
[0.0264641608],
[0.02581967702],
[0.05699660473],
[0.05365911557],
[0.0503444582],
[0.048276361],
[0.03483432036],
[0.02526182823],
[0.03085489815],
[0.02160631757],
[0.02215443817],
[0.02715457788],
[0.03052060696],
[0.05192774434],
[0.08273400636],
[0.05304924005],
[0.03616554129],
[0.05261973165],
[0.03711511838],
[0.02941838084],
[0.04328421615],
[0.03308328491],
[0.03123573692],
[0.03364585531],
[0.03797540924],
[0.04893506552],
[0.06744383203],
[0.02820812849],
[0.01344144963],
[0.03077195309],
[0.02575650083],
[0.03492911656],
[0.05258836447],
[0.05206624007],
[0.05394723647],
[0.05863265812],
[0.05167098912],
[0.0493510503],
[0.05179933301],
[0.03218848155],
[0.04233528072],
[0.06856641745],
[0.05675616844],
[0.04423472737],
[0.03284622981],
[0.02223641341],
[0.03926164018],
[0.06207006426],
[0.04297218421],
[0.02610432525],
[0.03603170799],
[0.02397764413],
[0.03209153583],
[0.04884142128],
[0.04148648598],
[0.03912471003],
[0.04055673635],
[0.02748675722],
[0.02879437401],
[0.04899150019],
[0.04104795855],
[0.05707387895],
[0.07941284988],
[0.05255361578],
[0.03227317144],
[0.0250979751],
[0.01400146386],
[0.01988621846],
[0.04580885521],
[0.03649003042],
[0.06207429629],
[0.09313757949],
[0.07090375489],
[0.05211154982],
[0.04058300151],
[0.0307925711],
[0.02989764582],
[0.03704656213],
[0.03039400515],
[0.02844355013],
[0.03813055955],
[0.02327998953],
[0.0305671616],
[0.04357727515],
[0.03825760776],
[0.03480292591],
[0.0397930474],
[0.04167552897],
[0.04891641872],
[0.05654320847],
[0.04421076302],
[0.0398335107],
[0.04995067837],
[0.02616625183],
[0.01311690825],
[0.03073325665],
[0.01885595499],
[0.02338537148],
[0.03274865735],
[0.0215546609],
[0.01625512581],
[0.02191527612],
[0.01673343559],
[0.02325153645],
[0.04161312637],
[0.02649669112],
[0.02058622979],
[0.02716358065],
[0.02399914793],
[0.03078775429],
[0.04458347222],
[0.04040270219],
[0.04583188716],
[0.05687821279],
[0.02762690565],
[0.0286684774],
[0.04664260451],
[0.02525993625],
[0.03300702852],
[0.05730954283],
[0.02838131011],
[0.02268961656],
[0.06202719764],
[0.0452095096],
[0.02890690012],
[0.02080405463],
[0.01693228516],
[0.02340306696],
[0.03436981454],
[0.02285212168],
[0.01727304731],
[0.02595237211],
[0.02418434339],
[0.03197970748],
[0.04580889554],
[0.03597044555],
[0.03776568838],
[0.04855914313],
[0.02739859109],
[0.02432900664],
[0.03798500125],
[0.02552925144],
[0.02443819721],
[0.03288498092],
[0.03028181077],
[0.02962157108],
[0.03402696746],
[0.01814316003],
[0.02963065797]])

Nr=np.linspace(0,80000,800)
# plt.figure(figsize=(10,10))
plt.plot(Nr,errL2Trec,'r-',linewidth=0.5,label=r'$c$')
plt.plot(Nr,errL2S,'b-',linewidth=0.5,label=r'$f$')
# plt.plot(Nr,err_test,'b',marker='s',linewidth=2,label=r'test')
# plt.plot(Nr,data[:,1],'d-',linewidth=2)
plt.xlabel(r'$t$')
plt.ylabel(r'$Err$')
# plt.yscale('log')
plt.grid(which='both')
plt.legend(loc='upper right')
plt.savefig("./error_day.eps",bbox_inches = "tight")
plt.show()


==> Images/plot_speedup.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import pylab
from statistics import mean
import os.path


time_deim=np.genfromtxt("ITHACAoutput/times/times_online_deim60.csv")
time_pod=np.genfromtxt("ITHACAoutput/times/times_online_pod60.csv")
time_fom=np.genfromtxt("ITHACAoutput/times/times_fom.csv")
speedup_pod=time_fom/time_pod
speedup_deim=time_fom/time_deim
print(speedup_pod)
print(speedup_deim)

Nr=np.linspace(10,50,5)
plt.plot(Nr,speedup_deim,'r-',marker='d',linewidth=2,label="DEIM")
plt.plot(Nr,speedup_pod,'b-',marker='d',linewidth=2,label="POD projection")
# # plt.plot(Nr,data[:,1],'d-',linewidth=2)
plt.xlabel(r'$N_{rb}$')
plt.ylabel(r'$\frac{FOM time}{ROMtime}$')
# plt.yscale('log')
plt.grid(which='both')
plt.legend(loc='upper right')
plt.savefig("./speedup.eps",bbox_inches = "tight")
plt.show()

